The 5-CB Algebra and Fused $SU(2)$ Lattice Models

We study the fused $SU(2)$ models put forward by Date et al., that are a series of models with arbitrary number of blocks, which is the degree of the polynomial equation obeyed by the Boltzmann weights. We demonstrate by a direct calculation that a version of BMW (Birman--Murakami--Wenzl) algebra is obeyed by five, six and seven blocks models, conjecturing that it is part of the algebra valid for any model with more than two blocks. To establish this conjecture, we assume that a certain ansatz holds for the baxterization of the models. We use the Yang--Baxter equation to describe explicitly the algebra for five blocks, obtaining $19$ additional non--trivial relations. We name this algebra 5--CB (Conformal Braiding) algebra. Our method can be utilized to describe the algebra for any solvable model of this type and for any number of blocks.

==> 19RelsForSU2CB5v2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    592120,      18360]
NotebookOptionsPosition[    585745,      18252]
NotebookOutlinePosition[    586083,      18267]
CellTagsIndexPosition[    586040,      18264]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
CB5 algebra relations for SU(2) models. 
\
\>", "Subsection",
 CellChangeTimes->{{3.739856404982226*^9, 3.739856416295227*^9}, {
   3.7398571400626583`*^9, 3.739857146270275*^9}, {3.7414149383622723`*^9, 
   3.741414940046129*^9}, {3.741417790693308*^9, 3.741417814833929*^9}, {
   3.75682542968566*^9, 3.756825462023992*^9}, 3.7568262298579893`*^9, {
   3.7943748869868927`*^9, 3.7943749229176197`*^9}, {3.798010000140047*^9, 
   3.7980100285204763`*^9}, {3.803305214851902*^9, 3.8033052411054287`*^9}, {
   3.80330535164377*^9, 3.80330537209433*^9}, 3.803305758296789*^9, {
   3.803306170893774*^9, 
   3.80330617668685*^9}},ExpressionUUID->"cb6d1a16-8101-42f3-8550-\
9652baf057c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N1"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8033047122236147`*^9, 3.803304737056291*^9}, {
  3.803304775935258*^9, 3.803304799069703*^9}, {3.8033053898399477`*^9, 
  3.80330539018963*^9}},ExpressionUUID->"f49fb052-997e-40d1-af25-\
b1912ce15803"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"1", ",", "2", ",", "1"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "2", ",", "1"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "2", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"1", ",", "3", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"1", ",", "3", ",", "1"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "4", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "4", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "1", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "1", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       SuperscriptBox["q", "28"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       SuperscriptBox["q", "32"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"2", ",", "3", ",", "4"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "4", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "1", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "1", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       SuperscriptBox["q", "28"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       SuperscriptBox["q", "32"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"4", ",", "3", ",", "2"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox["q", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"4", ",", "3", ",", "4"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox["q", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"4", ",", "3", ",", "4"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "4", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "4", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "4", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       SuperscriptBox["q", "30"], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       SuperscriptBox["q", "42"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       SuperscriptBox["q", "46"], "+", 
       SuperscriptBox["q", "50"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "1", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       SuperscriptBox["q", "44"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       SuperscriptBox["q", "54"], "+", 
       SuperscriptBox["q", "58"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "1", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "-", 
       SuperscriptBox["q", "18"], "+", 
       SuperscriptBox["q", "24"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "1", ",", "4"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "-", 
       SuperscriptBox["q", "18"], "+", 
       SuperscriptBox["q", "24"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "1", ",", "4"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       SuperscriptBox["q", "14"], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       SuperscriptBox["q", "24"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       SuperscriptBox["q", "34"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "2", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"37", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"39", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       SuperscriptBox["q", "56"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "58"]}]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "2", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       SuperscriptBox["q", "30"], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       SuperscriptBox["q", "42"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       SuperscriptBox["q", "46"], "+", 
       SuperscriptBox["q", "50"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       SuperscriptBox["q", "44"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       SuperscriptBox["q", "54"], "+", 
       SuperscriptBox["q", "58"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "1"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       SuperscriptBox["q", "14"], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       SuperscriptBox["q", "24"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       SuperscriptBox["q", "34"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "2"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"37", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"39", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       SuperscriptBox["q", "56"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "58"]}]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "2"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       SuperscriptBox["q", "42"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       SuperscriptBox["q", "46"], "+", 
       SuperscriptBox["q", "50"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "4"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       SuperscriptBox["q", "34"], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       SuperscriptBox["q", "48"], "+", 
       SuperscriptBox["q", "52"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "4"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "-", 
       SuperscriptBox["q", "18"], "+", 
       SuperscriptBox["q", "24"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "4", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "-", 
       SuperscriptBox["q", "18"], "+", 
       SuperscriptBox["q", "24"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "4", ",", "1"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       SuperscriptBox["q", "42"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       SuperscriptBox["q", "46"], "+", 
       SuperscriptBox["q", "50"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "4", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       SuperscriptBox["q", "34"], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       SuperscriptBox["q", "48"], "+", 
       SuperscriptBox["q", "52"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "4", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"55", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"91", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"102", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"138", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"162", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"169", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"198", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"179", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"39", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"193", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"146", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"56", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"161", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"83", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       RowBox[{"109", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"39", " ", 
        SuperscriptBox["q", "64"]}], "-", 
       RowBox[{"50", " ", 
        SuperscriptBox["q", "66"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "68"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "70"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "72"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "76"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "78"]}], "+", 
       SuperscriptBox["q", "80"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "14"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"55", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"91", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"102", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"138", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"162", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"169", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"198", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"179", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"39", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"193", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"146", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"56", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"161", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"83", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       RowBox[{"109", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"39", " ", 
        SuperscriptBox["q", "64"]}], "-", 
       RowBox[{"50", " ", 
        SuperscriptBox["q", "66"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "68"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "70"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "72"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "76"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "78"]}], "+", 
       SuperscriptBox["q", "80"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "14"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.803304803838264*^9},ExpressionUUID->"000521e0-a760-45e9-8b61-\
18402b4e7154"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8033048403284492`*^9},ExpressionUUID->"ad0c1084-15ea-4fc8-b575-\
d8a0a8955550"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N2"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803304842695168*^9, 3.803304870664147*^9}, {
  3.8033050579231777`*^9, 
  3.803305059553212*^9}},ExpressionUUID->"26687d09-d645-4a77-a2ac-\
564c967f3a8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox["q", "26"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"1", ",", "3", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}], "2"]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox["q", "26"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "3", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "4", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "1", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "34"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "4", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "34"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "4", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "4", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "1", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "1", ",", "4"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "1", ",", "4"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "26"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "26"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "18"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "18"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "4", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "4", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "1", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       SuperscriptBox["q", "56"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       SuperscriptBox["q", "62"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "1", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "12"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "4"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox["q", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "2", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"37", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "60"]}], "-", 
       SuperscriptBox["q", "62"], "+", 
       SuperscriptBox["q", "64"], "+", 
       SuperscriptBox["q", "66"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "2", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "24"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       SuperscriptBox["q", "56"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       SuperscriptBox["q", "62"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "1"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox["q", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "2"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"37", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "60"]}], "-", 
       SuperscriptBox["q", "62"], "+", 
       SuperscriptBox["q", "64"], "+", 
       SuperscriptBox["q", "66"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "2"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     SuperscriptBox["q", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"50", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"47", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"81", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"59", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"111", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"114", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"62", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"89", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "62"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "64"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "68"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "70"]}], "+", 
       SuperscriptBox["q", "74"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "4"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "12"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "18"], "-", 
        SuperscriptBox["q", "20"], "+", 
        SuperscriptBox["q", "24"]}], ")"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     SuperscriptBox["q", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"66", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"91", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"33", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       SuperscriptBox["q", "54"], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "62"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "64"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "68"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "70"]}], "+", 
       SuperscriptBox["q", "74"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "4"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "12"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "18"], "-", 
        SuperscriptBox["q", "20"], "+", 
        SuperscriptBox["q", "24"]}], ")"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", "12"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "1"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "24"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     SuperscriptBox["q", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"50", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"47", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"81", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"59", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"111", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"114", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"62", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"89", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "62"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "64"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "68"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "70"]}], "+", 
       SuperscriptBox["q", "74"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "4", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "12"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "18"], "-", 
        SuperscriptBox["q", "20"], "+", 
        SuperscriptBox["q", "24"]}], ")"}], "2"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     SuperscriptBox["q", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"66", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"91", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"33", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       SuperscriptBox["q", "54"], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "62"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "64"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "68"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "70"]}], "+", 
       SuperscriptBox["q", "74"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "4", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "12"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "18"], "-", 
        SuperscriptBox["q", "20"], "+", 
        SuperscriptBox["q", "24"]}], ")"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "16"], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       SuperscriptBox["q", "22"], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "66"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "68"]}], "+", 
       SuperscriptBox["q", "72"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "16"], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       SuperscriptBox["q", "22"], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "66"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "68"]}], "+", 
       SuperscriptBox["q", "72"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "1"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       SuperscriptBox["q", "28"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       SuperscriptBox["q", "40"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       SuperscriptBox["q", "44"], "+", 
       SuperscriptBox["q", "48"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "2"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       SuperscriptBox["q", "28"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       SuperscriptBox["q", "40"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       SuperscriptBox["q", "44"], "+", 
       SuperscriptBox["q", "48"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "2"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"53", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"51", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"171", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"114", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"113", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"271", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"196", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"184", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"420", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"223", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"259", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"534", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"188", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"330", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"502", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"145", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       RowBox[{"332", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       RowBox[{"385", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"98", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"238", " ", 
        SuperscriptBox["q", "64"]}], "-", 
       RowBox[{"270", " ", 
        SuperscriptBox["q", "66"]}], "-", 
       RowBox[{"63", " ", 
        SuperscriptBox["q", "68"]}], "+", 
       RowBox[{"124", " ", 
        SuperscriptBox["q", "70"]}], "+", 
       RowBox[{"170", " ", 
        SuperscriptBox["q", "72"]}], "+", 
       RowBox[{"57", " ", 
        SuperscriptBox["q", "74"]}], "-", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "76"]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["q", "78"]}], "-", 
       RowBox[{"57", " ", 
        SuperscriptBox["q", "80"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "82"]}], "+", 
       RowBox[{"53", " ", 
        SuperscriptBox["q", "84"]}], "+", 
       RowBox[{"45", " ", 
        SuperscriptBox["q", "86"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "88"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "90"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "92"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "94"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "96"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "98"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "100"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "102"]}], "+", 
       SuperscriptBox["q", "106"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "12"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "18"], "-", 
        SuperscriptBox["q", "20"], "+", 
        SuperscriptBox["q", "24"]}], ")"}], "2"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"53", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"51", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"171", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"114", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"113", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"271", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"196", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"184", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"420", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"223", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"259", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"534", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"188", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"330", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"502", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"145", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       RowBox[{"332", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       RowBox[{"385", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"98", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"238", " ", 
        SuperscriptBox["q", "64"]}], "-", 
       RowBox[{"270", " ", 
        SuperscriptBox["q", "66"]}], "-", 
       RowBox[{"63", " ", 
        SuperscriptBox["q", "68"]}], "+", 
       RowBox[{"124", " ", 
        SuperscriptBox["q", "70"]}], "+", 
       RowBox[{"170", " ", 
        SuperscriptBox["q", "72"]}], "+", 
       RowBox[{"57", " ", 
        SuperscriptBox["q", "74"]}], "-", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "76"]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["q", "78"]}], "-", 
       RowBox[{"57", " ", 
        SuperscriptBox["q", "80"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "82"]}], "+", 
       RowBox[{"53", " ", 
        SuperscriptBox["q", "84"]}], "+", 
       RowBox[{"45", " ", 
        SuperscriptBox["q", "86"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "88"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "90"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "92"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "94"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "96"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "98"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "100"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "102"]}], "+", 
       SuperscriptBox["q", "106"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "12"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "18"], "-", 
        SuperscriptBox["q", "20"], "+", 
        SuperscriptBox["q", "24"]}], ")"}], "2"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "16"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       SuperscriptBox["q", "28"], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       SuperscriptBox["q", "54"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       SuperscriptBox["q", "60"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "4"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "16"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       SuperscriptBox["q", "28"], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       SuperscriptBox["q", "54"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       SuperscriptBox["q", "60"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "4"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.803305055711281*^9},ExpressionUUID->"75d1561d-2517-4f03-8dec-\
63359f3953e6"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304856504408*^9},ExpressionUUID->"86dee68a-074c-405a-8a0b-\
0dc51ca7735c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N3"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8033048639117517`*^9, 3.803304879753436*^9}, {
  3.8033050768838577`*^9, 
  3.803305077490469*^9}},ExpressionUUID->"4ad2d9fe-0c63-49a6-9f05-\
f8ec321a12cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"3", ",", "3", ",", "4"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "3", ",", "3"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"5", ",", "3", ",", "4"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"5", ",", "4", ",", "3"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]]}]], "Output",
 CellChangeTimes->{
  3.803305072807877*^9},ExpressionUUID->"163cd20e-6bc3-4b63-901d-\
65d0cc28d97f"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8033050522456503`*^9},ExpressionUUID->"cda9a562-f2af-4af7-a4bf-\
c9bf66370607"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N4"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803304882680607*^9, 3.8033048869375134`*^9}, {
  3.803305083812653*^9, 
  3.803305084266444*^9}},ExpressionUUID->"61a33140-bf68-4e01-826a-\
57f4c437dfcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "2", ",", "4"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "2", ",", "4"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "3", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "16"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "3", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "16"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "4", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "10"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "4", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "10"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "1", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "1", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "1", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "1", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "2", ",", "1"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "2", ",", "1"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "4", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "10"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "4", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "10"]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "2"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "2"}]], "[", 
    RowBox[{
     RowBox[{"1", "+", "i"}], ",", "i", ",", 
     RowBox[{"1", "+", "i"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "16"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "28"]}], "-", 
      SuperscriptBox["q", "30"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      SuperscriptBox["q", "34"], "+", 
      SuperscriptBox["q", "38"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "16"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "28"]}], "-", 
      SuperscriptBox["q", "30"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      SuperscriptBox["q", "34"], "+", 
      SuperscriptBox["q", "38"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "18"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "18"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "1"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "1"}]], "[", 
    RowBox[{
     RowBox[{"1", "+", "i"}], ",", "i", ",", 
     RowBox[{"1", "+", "i"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "16"]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "16"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", "24"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "34"]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "16"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "28"]}], "-", 
      SuperscriptBox["q", "30"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      SuperscriptBox["q", "34"], "+", 
      SuperscriptBox["q", "38"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "16"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "28"]}], "-", 
      SuperscriptBox["q", "30"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      SuperscriptBox["q", "34"], "+", 
      SuperscriptBox["q", "38"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "16"]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "16"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", "24"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "34"]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      SuperscriptBox["q", "18"], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      SuperscriptBox["q", "24"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "28"]}], "-", 
      SuperscriptBox["q", "30"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      SuperscriptBox["q", "34"], "+", 
      SuperscriptBox["q", "38"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "26"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "28"]}], "-", 
      SuperscriptBox["q", "30"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      SuperscriptBox["q", "34"], "+", 
      SuperscriptBox["q", "38"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "18"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "18"]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      SuperscriptBox["q", "18"], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      SuperscriptBox["q", "24"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "28"]}], "-", 
      SuperscriptBox["q", "30"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      SuperscriptBox["q", "34"], "+", 
      SuperscriptBox["q", "38"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "26"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "28"]}], "-", 
      SuperscriptBox["q", "30"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      SuperscriptBox["q", "34"], "+", 
      SuperscriptBox["q", "38"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "16"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       SuperscriptBox["q", "20"], "-", 
       SuperscriptBox["q", "22"], "-", 
       SuperscriptBox["q", "24"], "+", 
       SuperscriptBox["q", "28"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "16"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       SuperscriptBox["q", "20"], "-", 
       SuperscriptBox["q", "22"], "-", 
       SuperscriptBox["q", "24"], "+", 
       SuperscriptBox["q", "28"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.80330508115763*^9},ExpressionUUID->"ba8a7d11-5b77-4ef0-8720-27b2b9e9c923"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304888921379*^9},ExpressionUUID->"3931cf2a-c6bb-4e2f-aa72-\
1bcea4900715"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N5"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8033048930646753`*^9, 3.803304895617861*^9}, {
  3.803305094948998*^9, 
  3.8033050955793133`*^9}},ExpressionUUID->"08c962f5-39e1-485f-9b86-\
75162dec13a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "4", ",", "3"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"3", ",", "4", ",", "1"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "4"]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "10"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "3"}]], "[", 
    RowBox[{
     RowBox[{"1", "+", "i"}], ",", "i", ",", 
     RowBox[{"1", "+", "i"}]}], "]"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "4"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "10"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "2"}]], "[", 
    RowBox[{
     RowBox[{"1", "+", "i"}], ",", "i", ",", 
     RowBox[{"1", "+", "i"}]}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "4"}]], "[", 
    RowBox[{
     RowBox[{"1", "+", "i"}], ",", "i", ",", 
     RowBox[{"1", "+", "i"}]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "3"}]], "[", 
    RowBox[{
     RowBox[{"1", "+", "i"}], ",", "i", ",", 
     RowBox[{"1", "+", "i"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "4"]]}]], "Output",
 CellChangeTimes->{
  3.80330509237471*^9},ExpressionUUID->"0397d64e-ac25-4af4-bed7-2b503c8ee465"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.80330489725869*^9},ExpressionUUID->"c0d6e30d-044a-4652-af34-a0825e987160"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N6"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8033049516681547`*^9, 3.803304953988866*^9}, {
  3.80330510442181*^9, 
  3.803305104867814*^9}},ExpressionUUID->"f79be842-bd5b-418e-8860-\
79e65e0bc7ec"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "2", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox["q", "26"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "3", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox["q", "26"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "3", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "4", ",", "1"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "4", ",", "1"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "4", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "1", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "28"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "4", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "28"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "4", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "1", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "26"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "26"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "4", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "22"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       SuperscriptBox["q", "34"], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "60"]}], "-", 
       SuperscriptBox["q", "62"], "+", 
       SuperscriptBox["q", "64"], "+", 
       SuperscriptBox["q", "66"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "1", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "12"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "18"], "-", 
        SuperscriptBox["q", "20"], "+", 
        SuperscriptBox["q", "24"]}], ")"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "1", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "12"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "18"], "-", 
        SuperscriptBox["q", "20"], "+", 
        SuperscriptBox["q", "24"]}], ")"}], "2"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "22"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox["q", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       SuperscriptBox["q", "36"], "+", 
       SuperscriptBox["q", "38"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "2", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       SuperscriptBox["q", "42"], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       SuperscriptBox["q", "48"], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       SuperscriptBox["q", "56"], "-", 
       SuperscriptBox["q", "58"], "+", 
       SuperscriptBox["q", "60"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "2", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "18"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "18"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       SuperscriptBox["q", "34"], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "60"]}], "-", 
       SuperscriptBox["q", "62"], "+", 
       SuperscriptBox["q", "64"], "+", 
       SuperscriptBox["q", "66"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "12"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "18"], "-", 
        SuperscriptBox["q", "20"], "+", 
        SuperscriptBox["q", "24"]}], ")"}], "2"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "1"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "12"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "18"], "-", 
        SuperscriptBox["q", "20"], "+", 
        SuperscriptBox["q", "24"]}], ")"}], "2"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox["q", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       SuperscriptBox["q", "36"], "+", 
       SuperscriptBox["q", "38"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "2"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       SuperscriptBox["q", "42"], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       SuperscriptBox["q", "48"], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       SuperscriptBox["q", "56"], "-", 
       SuperscriptBox["q", "58"], "+", 
       SuperscriptBox["q", "60"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "2"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "8"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       SuperscriptBox["q", "26"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       SuperscriptBox["q", "32"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       SuperscriptBox["q", "36"], "+", 
       SuperscriptBox["q", "40"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "4"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "4"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "18"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "18"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "8"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       SuperscriptBox["q", "26"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       SuperscriptBox["q", "32"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       SuperscriptBox["q", "36"], "+", 
       SuperscriptBox["q", "40"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "4", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "4", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     SuperscriptBox["q", "12"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       SuperscriptBox["q", "16"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       SuperscriptBox["q", "20"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       SuperscriptBox["q", "26"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       SuperscriptBox["q", "32"], "+", 
       SuperscriptBox["q", "36"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     SuperscriptBox["q", "12"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       SuperscriptBox["q", "16"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       SuperscriptBox["q", "20"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       SuperscriptBox["q", "26"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       SuperscriptBox["q", "32"], "+", 
       SuperscriptBox["q", "36"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "1"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox["q", "32"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox["q", "32"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       SuperscriptBox["q", "26"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       SuperscriptBox["q", "38"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       SuperscriptBox["q", "60"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       SuperscriptBox["q", "66"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "68"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "74"]}], "+", 
       SuperscriptBox["q", "76"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "12"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "18"], "-", 
        SuperscriptBox["q", "20"], "+", 
        SuperscriptBox["q", "24"]}], ")"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       SuperscriptBox["q", "26"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       SuperscriptBox["q", "38"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       SuperscriptBox["q", "60"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       SuperscriptBox["q", "66"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "68"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "74"]}], "+", 
       SuperscriptBox["q", "76"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "12"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "18"], "-", 
        SuperscriptBox["q", "20"], "+", 
        SuperscriptBox["q", "24"]}], ")"}], "2"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "18"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "18"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{
  3.803305102730586*^9},ExpressionUUID->"ce60b46f-d3a5-4f9b-a382-\
a82cb0835cf4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Relation", " ", "N7"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8033049028787727`*^9, 3.803304903859405*^9}, {
  3.8033049567565603`*^9, 3.8033049649175158`*^9}, {3.8033051110619583`*^9, 
  3.8033051114520493`*^9}},ExpressionUUID->"da4b6ae6-3615-4084-9e02-\
f8bfe3dcbb8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"1", ",", "3", ",", "4"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"2", ",", "3", ",", "4"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "3", ",", "1"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "3", ",", "2"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "16"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       SuperscriptBox["q", "20"], "-", 
       SuperscriptBox["q", "22"], "-", 
       SuperscriptBox["q", "24"], "+", 
       SuperscriptBox["q", "28"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "16"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       SuperscriptBox["q", "20"], "-", 
       SuperscriptBox["q", "22"], "-", 
       SuperscriptBox["q", "24"], "+", 
       SuperscriptBox["q", "28"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.8033051093831778`*^9},ExpressionUUID->"c32d6959-fdcb-4851-9737-\
ffaba3272af5"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.803304906412343*^9, 
  3.80330490821772*^9}},ExpressionUUID->"207c9081-bdf0-4d53-8e61-\
9afdfb310b8d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N8"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803304968277102*^9, 3.803304979005954*^9}, {
  3.8033051159979467`*^9, 
  3.803305116252392*^9}},ExpressionUUID->"72373131-1456-470c-9f11-\
fe1b9df58581"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "3", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "3", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "2"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "4", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "10"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "4", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "10"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "1", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "1", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "2"]], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
   SuperscriptBox["q", "6"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"2", ",", "3", ",", "4"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"2", ",", "4", ",", "4"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"2", ",", "4", ",", "4"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "1", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "1", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "2"]], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
   SuperscriptBox["q", "6"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"4", ",", "3", ",", "2"}]], "[", 
    RowBox[{
     RowBox[{"1", "+", "i"}], ",", "i", ",", 
     RowBox[{"1", "+", "i"}]}], "]"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "4", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "10"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "4", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "10"]], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "4", ",", "2"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "4", ",", "2"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "2"]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "12"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "16"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "-", 
      SuperscriptBox["q", "32"], "+", 
      SuperscriptBox["q", "36"], "+", 
      SuperscriptBox["q", "38"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "12"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "16"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "-", 
      SuperscriptBox["q", "32"], "+", 
      SuperscriptBox["q", "36"], "+", 
      SuperscriptBox["q", "38"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "18"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "18"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "2"]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "16"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "28"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "-", 
      SuperscriptBox["q", "32"], "-", 
      SuperscriptBox["q", "34"], "+", 
      SuperscriptBox["q", "38"], "+", 
      SuperscriptBox["q", "40"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "16"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "28"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "30"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "34"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "36"]}], "-", 
      SuperscriptBox["q", "38"], "+", 
      SuperscriptBox["q", "40"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "42"]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", "12"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "4"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", "12"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "4"}]], "[", 
    RowBox[{
     RowBox[{"1", "+", "i"}], ",", "i", ",", 
     RowBox[{"1", "+", "i"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "12"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "16"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "-", 
      SuperscriptBox["q", "32"], "+", 
      SuperscriptBox["q", "36"], "+", 
      SuperscriptBox["q", "38"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "12"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "16"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "-", 
      SuperscriptBox["q", "32"], "+", 
      SuperscriptBox["q", "36"], "+", 
      SuperscriptBox["q", "38"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "16"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "28"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "-", 
      SuperscriptBox["q", "32"], "-", 
      SuperscriptBox["q", "34"], "+", 
      SuperscriptBox["q", "38"], "+", 
      SuperscriptBox["q", "40"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "16"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "28"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "30"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "34"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "36"]}], "-", 
      SuperscriptBox["q", "38"], "+", 
      SuperscriptBox["q", "40"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "42"]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      SuperscriptBox["q", "20"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "24"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "28"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "+", 
      SuperscriptBox["q", "32"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "34"]}], "-", 
      SuperscriptBox["q", "38"], "-", 
      SuperscriptBox["q", "40"], "-", 
      SuperscriptBox["q", "42"], "+", 
      SuperscriptBox["q", "44"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "32"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "34"]}], "+", 
      SuperscriptBox["q", "38"], "-", 
      SuperscriptBox["q", "40"], "-", 
      SuperscriptBox["q", "42"], "+", 
      SuperscriptBox["q", "44"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "18"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "18"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "12"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "2"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "12"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "2"}]], "[", 
    RowBox[{
     RowBox[{"1", "+", "i"}], ",", "i", ",", 
     RowBox[{"1", "+", "i"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      SuperscriptBox["q", "20"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "24"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "28"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "+", 
      SuperscriptBox["q", "32"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "34"]}], "-", 
      SuperscriptBox["q", "38"], "-", 
      SuperscriptBox["q", "40"], "-", 
      SuperscriptBox["q", "42"], "+", 
      SuperscriptBox["q", "44"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "32"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "34"]}], "+", 
      SuperscriptBox["q", "38"], "-", 
      SuperscriptBox["q", "40"], "-", 
      SuperscriptBox["q", "42"], "+", 
      SuperscriptBox["q", "44"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "16"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       SuperscriptBox["q", "20"], "-", 
       SuperscriptBox["q", "22"], "-", 
       SuperscriptBox["q", "24"], "+", 
       SuperscriptBox["q", "28"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "16"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       SuperscriptBox["q", "20"], "-", 
       SuperscriptBox["q", "22"], "-", 
       SuperscriptBox["q", "24"], "+", 
       SuperscriptBox["q", "28"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.803305114367908*^9},ExpressionUUID->"e707c080-7f05-4884-b889-\
f0c8feabe8c7"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803305041872566*^9},ExpressionUUID->"d243b5da-e6a1-46c3-acd2-\
891cb6c9667d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N9"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803304981037793*^9, 3.803304983110548*^9}, {
  3.80330512194252*^9, 
  3.803305122180806*^9}},ExpressionUUID->"f4e8047f-5962-4d1e-ae8f-\
cceb5f52c0e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"2", ",", "4", ",", "3"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"3", ",", "4", ",", "2"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "24"]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "18"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      SuperscriptBox["q", "32"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "34"]}], "+", 
      SuperscriptBox["q", "36"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "12"]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "24"]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "18"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      SuperscriptBox["q", "32"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "34"]}], "+", 
      SuperscriptBox["q", "36"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "12"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "16"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "16"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      SuperscriptBox["q", "22"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "24"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      SuperscriptBox["q", "34"], "-", 
      SuperscriptBox["q", "36"], "-", 
      SuperscriptBox["q", "38"], "+", 
      SuperscriptBox["q", "42"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "28"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      SuperscriptBox["q", "22"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "24"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      SuperscriptBox["q", "34"], "-", 
      SuperscriptBox["q", "36"], "-", 
      SuperscriptBox["q", "38"], "+", 
      SuperscriptBox["q", "42"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "28"]]}]], "Output",
 CellChangeTimes->{
  3.8033051205226107`*^9},ExpressionUUID->"cc4b12ae-f394-4a1e-a1a7-\
0017c172efa7"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304918901758*^9},ExpressionUUID->"54ca2666-7080-43d3-b956-\
91b972b2e193"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N10"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8033049135160093`*^9, 3.8033049255715857`*^9}, {
  3.8033049850061626`*^9, 3.8033049872064743`*^9}, {3.803305126086747*^9, 
  3.80330512626083*^9}},ExpressionUUID->"c48ad5d4-4081-45ba-a900-\
c73dbedf06d9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "2", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "3", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "3", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"2", ",", "1", ",", "2"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"2", ",", "1", ",", "2"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "1", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "16"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "4", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "4", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"2", ",", "4", ",", "4"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "1", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "16"]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"4", ",", "4", ",", "2"}]], "[", 
    RowBox[{
     RowBox[{"1", "+", "i"}], ",", "i", ",", 
     RowBox[{"1", "+", "i"}]}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       SuperscriptBox["q", "16"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       SuperscriptBox["q", "20"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       SuperscriptBox["q", "24"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       SuperscriptBox["q", "28"], "-", 
       SuperscriptBox["q", "30"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       SuperscriptBox["q", "36"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "1", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "24"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       SuperscriptBox["q", "22"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       SuperscriptBox["q", "34"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       SuperscriptBox["q", "44"], "+", 
       SuperscriptBox["q", "48"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "2", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "24"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       SuperscriptBox["q", "16"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       SuperscriptBox["q", "20"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       SuperscriptBox["q", "24"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       SuperscriptBox["q", "28"], "-", 
       SuperscriptBox["q", "30"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       SuperscriptBox["q", "36"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "1"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "24"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       SuperscriptBox["q", "22"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       SuperscriptBox["q", "34"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       SuperscriptBox["q", "44"], "+", 
       SuperscriptBox["q", "48"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "2"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "24"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "4"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "4", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "14"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "14"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"54", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"39", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"68", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"50", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"65", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"53", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"51", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"44", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "60"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "68"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "70"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "72"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "74"]}], "+", 
       SuperscriptBox["q", "78"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "24"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"54", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"39", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"68", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"50", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"65", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"53", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"51", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"44", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "60"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "68"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "70"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "72"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "74"]}], "+", 
       SuperscriptBox["q", "78"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "24"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.803305124623025*^9},ExpressionUUID->"27323a2f-a938-482c-ae68-\
54ff716833b3"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304927271801*^9},ExpressionUUID->"182ad37b-3b93-40f8-ac21-\
2894f7208cd4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N11"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803304989261334*^9, 3.8033049905582323`*^9}, {
  3.803305140934952*^9, 
  3.803305141244749*^9}},ExpressionUUID->"8724ecbe-fd14-405d-8a9b-\
2c979a377b8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"2", ",", "4", ",", "3"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"3", ",", "4", ",", "2"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "24"]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "18"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      SuperscriptBox["q", "32"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "34"]}], "+", 
      SuperscriptBox["q", "36"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "12"]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "24"]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "18"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      SuperscriptBox["q", "32"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "34"]}], "+", 
      SuperscriptBox["q", "36"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "12"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "16"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "16"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      SuperscriptBox["q", "22"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "24"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      SuperscriptBox["q", "34"], "-", 
      SuperscriptBox["q", "36"], "-", 
      SuperscriptBox["q", "38"], "+", 
      SuperscriptBox["q", "42"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "28"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      SuperscriptBox["q", "22"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "24"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      SuperscriptBox["q", "34"], "-", 
      SuperscriptBox["q", "36"], "-", 
      SuperscriptBox["q", "38"], "+", 
      SuperscriptBox["q", "42"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "28"]]}]], "Output",
 CellChangeTimes->{
  3.803305139300127*^9},ExpressionUUID->"c136d80c-df5c-4676-83b2-\
f9c817b07832"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8033049297399673`*^9},ExpressionUUID->"a738c2db-7d8f-4c25-b313-\
3cb42cf33420"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N12"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803304992950694*^9, 3.803304994622918*^9}, {
  3.8033051451276073`*^9, 
  3.803305145301896*^9}},ExpressionUUID->"ce85581f-d0fa-435a-aa75-\
3841c5932767"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"1", ",", "3", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
    SuperscriptBox["q", "8"]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "3", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "3", ",", "4"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"2", ",", "3", ",", "4"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "3", ",", "1"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "3", ",", "2"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]]}]], "Output",
 CellChangeTimes->{
  3.80330514378293*^9},ExpressionUUID->"10b63f28-636f-431c-9c0a-917295938d29"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304931891198*^9},ExpressionUUID->"f58bd4ba-13c7-4e4c-9a8e-\
813381e2b49d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N13"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803304996751007*^9, 3.803304997711073*^9}, {
  3.803305149991939*^9, 
  3.803305150173868*^9}},ExpressionUUID->"f0f33f54-bdd8-4c70-8163-\
e11ab0c47001"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"3", ",", "4", ",", "4"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "4", ",", "3"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "6"]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "8"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "26"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "6"]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "8"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "26"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "-", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "10"], "+", 
     SuperscriptBox["q", "18"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "4"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "10"], "+", 
     SuperscriptBox["q", "18"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "3"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "6"]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "28"]}], "+", 
      SuperscriptBox["q", "30"], "+", 
      SuperscriptBox["q", "32"], "-", 
      SuperscriptBox["q", "34"], "-", 
      SuperscriptBox["q", "36"], "+", 
      SuperscriptBox["q", "42"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "6"]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "28"]}], "+", 
      SuperscriptBox["q", "30"], "+", 
      SuperscriptBox["q", "32"], "-", 
      SuperscriptBox["q", "34"], "-", 
      SuperscriptBox["q", "36"], "+", 
      SuperscriptBox["q", "42"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.803305148654888*^9},ExpressionUUID->"2d1a2ff2-e092-4a7d-97d5-\
88d4b42baceb"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304933825695*^9},ExpressionUUID->"7a89559f-3f28-4b93-be8e-\
b856800a97d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N14"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803305000558833*^9, 3.803305001511065*^9}, {
  3.8033051539917603`*^9, 
  3.8033051543172092`*^9}},ExpressionUUID->"87c1de9f-0c01-4fb9-9d80-\
a503677b7348"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"3", ",", "4", ",", "4"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "4", ",", "3"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "6"]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "8"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "26"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "6"]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "8"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "26"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "10"], "+", 
     SuperscriptBox["q", "18"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "4"}]], "[", 
    RowBox[{
     RowBox[{"1", "+", "i"}], ",", "i", ",", 
     RowBox[{"1", "+", "i"}]}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "10"], "+", 
     SuperscriptBox["q", "18"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "3"}]], "[", 
    RowBox[{
     RowBox[{"1", "+", "i"}], ",", "i", ",", 
     RowBox[{"1", "+", "i"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "6"]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "28"]}], "+", 
      SuperscriptBox["q", "30"], "+", 
      SuperscriptBox["q", "32"], "-", 
      SuperscriptBox["q", "34"], "-", 
      SuperscriptBox["q", "36"], "+", 
      SuperscriptBox["q", "42"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "6"]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "28"]}], "+", 
      SuperscriptBox["q", "30"], "+", 
      SuperscriptBox["q", "32"], "-", 
      SuperscriptBox["q", "34"], "-", 
      SuperscriptBox["q", "36"], "+", 
      SuperscriptBox["q", "42"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.803305152622773*^9},ExpressionUUID->"8a51e1df-fbad-459b-81ab-\
9b978776e299"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304935627368*^9},ExpressionUUID->"95f70845-d0aa-422f-aeb9-\
ee0c36241c42"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N15"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803305003303123*^9, 3.803305004278686*^9}, {
  3.803305158616186*^9, 
  3.803305159030757*^9}},ExpressionUUID->"a4d9b881-7157-4a41-bb0e-\
e0dd992bbdd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"1", ",", "3", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
    SuperscriptBox["q", "8"]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "3", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"2", ",", "3", ",", "4"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"2", ",", "3", ",", "4"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "3", ",", "2"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "3", ",", "2"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "12"], "-", 
    SuperscriptBox["q", "14"], "+", 
    SuperscriptBox["q", "18"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "16"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       SuperscriptBox["q", "20"], "-", 
       SuperscriptBox["q", "22"], "-", 
       SuperscriptBox["q", "24"], "+", 
       SuperscriptBox["q", "28"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "16"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       SuperscriptBox["q", "20"], "-", 
       SuperscriptBox["q", "22"], "-", 
       SuperscriptBox["q", "24"], "+", 
       SuperscriptBox["q", "28"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.803305157092457*^9},ExpressionUUID->"fff49ad3-d7e6-4c21-b090-\
61b77e6b0008"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8033049372106237`*^9},ExpressionUUID->"160e15d3-f880-4334-ae21-\
77143ddf28de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N16"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803305006471225*^9, 3.803305008591799*^9}, {
  3.8033051635124273`*^9, 
  3.803305163662539*^9}},ExpressionUUID->"f0e8e7bf-1019-46f2-8cfe-\
7d35908a1023"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "22"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "2", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
     SuperscriptBox["q", "14"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "16"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "22"], "+", 
       SuperscriptBox["q", "24"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"1", ",", "3", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "12"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     SuperscriptBox["q", "18"], "-", 
     SuperscriptBox["q", "20"], "+", 
     SuperscriptBox["q", "24"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
     SuperscriptBox["q", "14"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "16"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "22"], "+", 
       SuperscriptBox["q", "24"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"1", ",", "3", ",", "1"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "12"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     SuperscriptBox["q", "18"], "-", 
     SuperscriptBox["q", "20"], "+", 
     SuperscriptBox["q", "24"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       SuperscriptBox["q", "26"], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       SuperscriptBox["q", "32"], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       SuperscriptBox["q", "38"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       SuperscriptBox["q", "44"], "+", 
       SuperscriptBox["q", "46"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"1", ",", "4", ",", "4"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "4", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "1", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "1", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "16"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       SuperscriptBox["q", "40"], "+", 
       SuperscriptBox["q", "42"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"2", ",", "3", ",", "4"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "12"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     SuperscriptBox["q", "18"], "-", 
     SuperscriptBox["q", "20"], "+", 
     SuperscriptBox["q", "24"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "4", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "4", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      SuperscriptBox["q", "20"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}], "-", 
      SuperscriptBox["q", "26"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "28"]}], "-", 
      SuperscriptBox["q", "30"], "+", 
      SuperscriptBox["q", "32"], "+", 
      SuperscriptBox["q", "34"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "4", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "1", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "1", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "22"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2", ",", "4"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "16"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       SuperscriptBox["q", "40"], "+", 
       SuperscriptBox["q", "42"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"4", ",", "3", ",", "2"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "12"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     SuperscriptBox["q", "18"], "-", 
     SuperscriptBox["q", "20"], "+", 
     SuperscriptBox["q", "24"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox["q", "16"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       SuperscriptBox["q", "14"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       SuperscriptBox["q", "18"], "+", 
       SuperscriptBox["q", "20"], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       SuperscriptBox["q", "26"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       SuperscriptBox["q", "32"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"4", ",", "3", ",", "4"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox["q", "16"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       SuperscriptBox["q", "14"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       SuperscriptBox["q", "18"], "+", 
       SuperscriptBox["q", "20"], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       SuperscriptBox["q", "26"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       SuperscriptBox["q", "32"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"4", ",", "3", ",", "4"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "4", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       SuperscriptBox["q", "26"], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       SuperscriptBox["q", "32"], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       SuperscriptBox["q", "38"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       SuperscriptBox["q", "44"], "+", 
       SuperscriptBox["q", "46"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"4", ",", "4", ",", "1"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      SuperscriptBox["q", "20"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}], "-", 
      SuperscriptBox["q", "26"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "28"]}], "-", 
      SuperscriptBox["q", "30"], "+", 
      SuperscriptBox["q", "32"], "+", 
      SuperscriptBox["q", "34"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "4", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "4", ",", "4"}]], "[", 
   RowBox[{"i", ",", 
    RowBox[{"1", "+", "i"}], ",", "i"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "4", ",", "4"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       SuperscriptBox["q", "20"], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       SuperscriptBox["q", "40"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       SuperscriptBox["q", "44"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "1", ",", "2"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "12"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     SuperscriptBox["q", "18"], "-", 
     SuperscriptBox["q", "20"], "+", 
     SuperscriptBox["q", "24"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"43", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"43", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       SuperscriptBox["q", "58"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "60"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "62"]}], "+", 
       SuperscriptBox["q", "66"], "+", 
       SuperscriptBox["q", "68"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "1", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "62"]}], "+", 
       SuperscriptBox["q", "64"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "66"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "68"]}], "+", 
       SuperscriptBox["q", "70"], "+", 
       SuperscriptBox["q", "72"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "1", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       SuperscriptBox["q", "46"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       SuperscriptBox["q", "56"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "1", ",", "4"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      SuperscriptBox["q", "18"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      SuperscriptBox["q", "26"], "+", 
      SuperscriptBox["q", "28"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "30"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "36"]}], "+", 
      SuperscriptBox["q", "38"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       SuperscriptBox["q", "20"], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       SuperscriptBox["q", "40"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       SuperscriptBox["q", "44"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "2", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "12"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     SuperscriptBox["q", "18"], "-", 
     SuperscriptBox["q", "20"], "+", 
     SuperscriptBox["q", "24"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       SuperscriptBox["q", "18"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       SuperscriptBox["q", "24"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       SuperscriptBox["q", "30"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "2", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"43", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"70", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"101", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"71", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"114", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"76", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"99", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"66", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"69", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"45", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"42", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "62"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "66"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "68"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "70"]}], "-", 
       SuperscriptBox["q", "72"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "74"]}], "+", 
       SuperscriptBox["q", "76"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "2", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       SuperscriptBox["q", "32"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       SuperscriptBox["q", "38"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       SuperscriptBox["q", "44"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "2", ",", "4"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "-", 
      SuperscriptBox["q", "28"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "-", 
      SuperscriptBox["q", "32"], "+", 
      SuperscriptBox["q", "36"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "4"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"43", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"43", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       SuperscriptBox["q", "58"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "60"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "62"]}], "+", 
       SuperscriptBox["q", "66"], "+", 
       SuperscriptBox["q", "68"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "62"]}], "+", 
       SuperscriptBox["q", "64"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "66"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "68"]}], "+", 
       SuperscriptBox["q", "70"], "+", 
       SuperscriptBox["q", "72"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "1"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       SuperscriptBox["q", "18"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       SuperscriptBox["q", "24"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       SuperscriptBox["q", "30"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "2"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"43", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"70", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"101", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"71", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"114", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"76", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"99", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"66", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"69", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"45", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"42", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "62"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "66"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "68"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "70"]}], "-", 
       SuperscriptBox["q", "72"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "74"]}], "+", 
       SuperscriptBox["q", "76"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "2"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"39", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       SuperscriptBox["q", "22"], "-", 
       RowBox[{"62", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"82", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"87", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"118", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"109", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"146", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"45", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"115", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"152", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"100", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"122", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"71", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"75", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"42", " ", 
        SuperscriptBox["q", "60"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "66"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "68"]}], "-", 
       SuperscriptBox["q", "70"], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "72"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "74"]}], "+", 
       SuperscriptBox["q", "76"], "+", 
       SuperscriptBox["q", "78"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "4"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"47", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"50", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"76", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"85", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"91", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"68", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"74", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"47", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "60"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "66"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "68"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "72"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "74"]}], "+", 
       SuperscriptBox["q", "76"], "+", 
       SuperscriptBox["q", "78"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "3", ",", "4"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       SuperscriptBox["q", "46"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       SuperscriptBox["q", "56"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "4", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      SuperscriptBox["q", "18"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      SuperscriptBox["q", "26"], "+", 
      SuperscriptBox["q", "28"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "30"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "32"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "36"]}], "+", 
      SuperscriptBox["q", "38"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       SuperscriptBox["q", "32"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       SuperscriptBox["q", "38"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       SuperscriptBox["q", "44"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "4", ",", "2"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "-", 
      SuperscriptBox["q", "28"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}], "-", 
      SuperscriptBox["q", "32"], "+", 
      SuperscriptBox["q", "36"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "18"], "-", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"39", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       SuperscriptBox["q", "22"], "-", 
       RowBox[{"62", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"82", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"87", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"118", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"109", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"146", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"45", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"115", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"152", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"100", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"122", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"71", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"75", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"42", " ", 
        SuperscriptBox["q", "60"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "66"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "68"]}], "-", 
       SuperscriptBox["q", "70"], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "72"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "74"]}], "+", 
       SuperscriptBox["q", "76"], "+", 
       SuperscriptBox["q", "78"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "4", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"47", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"50", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"76", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"85", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"91", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"68", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"74", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"47", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "60"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "66"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "68"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "72"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "74"]}], "+", 
       SuperscriptBox["q", "76"], "+", 
       SuperscriptBox["q", "78"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "4", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "16"], "-", 
       SuperscriptBox["q", "18"], "+", 
       SuperscriptBox["q", "24"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "1"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "16"], "-", 
       SuperscriptBox["q", "18"], "+", 
       SuperscriptBox["q", "24"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"], "-", 
       SuperscriptBox["q", "16"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "1"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "2"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "18"], "-", 
    SuperscriptBox["q", "20"], "+", 
    SuperscriptBox["q", "24"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"45", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"38", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"102", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"87", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"187", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"174", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"252", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"317", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"299", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"458", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"163", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"348", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"542", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"270", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"310", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"589", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"334", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"205", " ", 
        SuperscriptBox["q", "62"]}], "+", 
       RowBox[{"585", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       RowBox[{"377", " ", 
        SuperscriptBox["q", "66"]}], "-", 
       RowBox[{"145", " ", 
        SuperscriptBox["q", "68"]}], "-", 
       RowBox[{"501", " ", 
        SuperscriptBox["q", "70"]}], "-", 
       RowBox[{"362", " ", 
        SuperscriptBox["q", "72"]}], "+", 
       RowBox[{"116", " ", 
        SuperscriptBox["q", "74"]}], "+", 
       RowBox[{"383", " ", 
        SuperscriptBox["q", "76"]}], "+", 
       RowBox[{"270", " ", 
        SuperscriptBox["q", "78"]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["q", "80"]}], "-", 
       RowBox[{"269", " ", 
        SuperscriptBox["q", "82"]}], "-", 
       RowBox[{"156", " ", 
        SuperscriptBox["q", "84"]}], "+", 
       RowBox[{"57", " ", 
        SuperscriptBox["q", "86"]}], "+", 
       RowBox[{"159", " ", 
        SuperscriptBox["q", "88"]}], "+", 
       RowBox[{"70", " ", 
        SuperscriptBox["q", "90"]}], "-", 
       RowBox[{"45", " ", 
        SuperscriptBox["q", "92"]}], "-", 
       RowBox[{"69", " ", 
        SuperscriptBox["q", "94"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "96"]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "98"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "100"]}], "+", 
       SuperscriptBox["q", "102"], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "104"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "106"]}], "+", 
       SuperscriptBox["q", "108"], "+", 
       SuperscriptBox["q", "110"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "3"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "18"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"45", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"38", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"102", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"87", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"187", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"174", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"252", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"317", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"299", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"458", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"163", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"348", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"542", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"270", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"310", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"589", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"334", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"205", " ", 
        SuperscriptBox["q", "62"]}], "+", 
       RowBox[{"585", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       RowBox[{"377", " ", 
        SuperscriptBox["q", "66"]}], "-", 
       RowBox[{"145", " ", 
        SuperscriptBox["q", "68"]}], "-", 
       RowBox[{"501", " ", 
        SuperscriptBox["q", "70"]}], "-", 
       RowBox[{"362", " ", 
        SuperscriptBox["q", "72"]}], "+", 
       RowBox[{"116", " ", 
        SuperscriptBox["q", "74"]}], "+", 
       RowBox[{"383", " ", 
        SuperscriptBox["q", "76"]}], "+", 
       RowBox[{"270", " ", 
        SuperscriptBox["q", "78"]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["q", "80"]}], "-", 
       RowBox[{"269", " ", 
        SuperscriptBox["q", "82"]}], "-", 
       RowBox[{"156", " ", 
        SuperscriptBox["q", "84"]}], "+", 
       RowBox[{"57", " ", 
        SuperscriptBox["q", "86"]}], "+", 
       RowBox[{"159", " ", 
        SuperscriptBox["q", "88"]}], "+", 
       RowBox[{"70", " ", 
        SuperscriptBox["q", "90"]}], "-", 
       RowBox[{"45", " ", 
        SuperscriptBox["q", "92"]}], "-", 
       RowBox[{"69", " ", 
        SuperscriptBox["q", "94"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "96"]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "98"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "100"]}], "+", 
       SuperscriptBox["q", "102"], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "104"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "106"]}], "+", 
       SuperscriptBox["q", "108"], "+", 
       SuperscriptBox["q", "110"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "3"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "18"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "8"], "-", 
       SuperscriptBox["q", "12"], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       SuperscriptBox["q", "52"], "-", 
       SuperscriptBox["q", "54"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       SuperscriptBox["q", "60"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "4"}]], "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       SuperscriptBox["q", "52"], "-", 
       SuperscriptBox["q", "54"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       SuperscriptBox["q", "60"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"5", ",", "5", ",", "4"}]], "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "18"], "-", 
       SuperscriptBox["q", "20"], "+", 
       SuperscriptBox["q", "24"]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.80330516170826*^9},ExpressionUUID->"79944604-4e82-4bc3-afd2-1025b1122584"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304939011278*^9},ExpressionUUID->"061f815e-37cd-4a81-9616-\
e2b432e833fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N17"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803305010695368*^9, 3.8033050120073643`*^9}, {
  3.80330517286512*^9, 
  3.803305173128797*^9}},ExpressionUUID->"5e7a7230-865e-43d9-ae65-\
bc20cd9fa576"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"3", ",", "4", ",", "3"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"3", ",", "4", ",", "3"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "5"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "15"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "5"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "15"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "5"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "15"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "5"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "15"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "20"]]}]], "Output",
 CellChangeTimes->{
  3.803305171380136*^9},ExpressionUUID->"ca15e953-bfb4-48b7-bc6c-\
e1d291c93c3c"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304940546012*^9},ExpressionUUID->"ed311cfa-58bd-4793-b2fc-\
e26188e5b660"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N18"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8033050135754337`*^9, 3.803305017511882*^9}, {
  3.803305176729241*^9, 
  3.803305177013804*^9}},ExpressionUUID->"41548ac5-f7d9-4381-8fe1-\
5f0aa660f085"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"1", ",", "4", ",", "3"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"3", ",", "4", ",", "1"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "4"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "10"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "3"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "4"]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "10"]}], ")"}], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "2"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "4"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "3"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "4"]]}]], "Output",
 CellChangeTimes->{
  3.803305175431307*^9},ExpressionUUID->"beb3c4ac-d334-44e6-9978-\
c03bbce48395"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8033049423633633`*^9},ExpressionUUID->"3b3014e2-e2a7-4f54-a445-\
562705669efc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N19"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8033050204796886`*^9, 3.803305021624352*^9}, {
  3.803305183089285*^9, 
  3.803305183503731*^9}},ExpressionUUID->"6efdb5a7-b439-4be2-bc40-\
dec091993110"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"3", ",", "3", ",", "4"}]], "[", 
    RowBox[{"i", ",", 
     RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"4", ",", "3", ",", "3"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]], "+", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"5", ",", "3", ",", "4"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "-", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"5", ",", "4", ",", "3"}]], "[", 
   RowBox[{
    RowBox[{"1", "+", "i"}], ",", "i", ",", 
    RowBox[{"1", "+", "i"}]}], "]"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{"i", ",", 
      RowBox[{"1", "+", "i"}], ",", "i"}], "]"}]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "16"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]], "[", 
     RowBox[{
      RowBox[{"1", "+", "i"}], ",", "i", ",", 
      RowBox[{"1", "+", "i"}]}], "]"}]}], 
   SuperscriptBox["q", "8"]]}]], "Output",
 CellChangeTimes->{
  3.803305179549498*^9},ExpressionUUID->"5da17d04-5c7e-4197-8f3b-\
c5ca0b95d872"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1012, 615},
WindowMargins->{{Automatic, 96}, {22, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 694, 13, 81, "Subsection",ExpressionUUID->"cb6d1a16-8101-42f3-8550-9652baf057c6"],
Cell[CellGroupData[{
Cell[1298, 39, 316, 6, 30, "Input",ExpressionUUID->"f49fb052-997e-40d1-af25-b1912ce15803"],
Cell[1617, 47, 81973, 2531, 2452, "Output",ExpressionUUID->"000521e0-a760-45e9-8b61-18402b4e7154"]
}, Open  ]],
Cell[83605, 2581, 149, 3, 52, "Input",ExpressionUUID->"ad0c1084-15ea-4fc8-b575-d8a0a8955550"],
Cell[CellGroupData[{
Cell[83779, 2588, 269, 6, 30, "Input",ExpressionUUID->"26687d09-d645-4a77-a2ac-564c967f3a8a"],
Cell[84051, 2596, 85836, 2611, 2355, "Output",ExpressionUUID->"75d1561d-2517-4f03-8dec-63359f3953e6"]
}, Open  ]],
Cell[169902, 5210, 147, 3, 46, "Input",ExpressionUUID->"86dee68a-074c-405a-8a0b-0dc51ca7735c"],
Cell[CellGroupData[{
Cell[170074, 5217, 271, 6, 28, "Input",ExpressionUUID->"4ad2d9fe-0c63-49a6-9f05-f8ec321a12cd"],
Cell[170348, 5225, 4100, 132, 243, "Output",ExpressionUUID->"163cd20e-6bc3-4b63-901d-65d0cc28d97f"]
}, Open  ]],
Cell[174463, 5360, 149, 3, 46, "Input",ExpressionUUID->"cda9a562-f2af-4af7-a4bf-c9bf66370607"],
Cell[CellGroupData[{
Cell[174637, 5367, 269, 6, 28, "Input",ExpressionUUID->"61a33140-bf68-4e01-826a-57f4c437dfcc"],
Cell[174909, 5375, 41445, 1339, 1646, "Output",ExpressionUUID->"ba8a7d11-5b77-4ef0-8720-27b2b9e9c923"]
}, Open  ]],
Cell[216369, 6717, 147, 3, 46, "Input",ExpressionUUID->"3931cf2a-c6bb-4e2f-aa72-1bcea4900715"],
Cell[CellGroupData[{
Cell[216541, 6724, 271, 6, 28, "Input",ExpressionUUID->"08c962f5-39e1-485f-9b86-75162dec13a1"],
Cell[216815, 6732, 5371, 175, 216, "Output",ExpressionUUID->"0397d64e-ac25-4af4-bed7-2b503c8ee465"]
}, Open  ]],
Cell[222201, 6910, 144, 2, 46, "Input",ExpressionUUID->"c0d6e30d-044a-4652-af34-a0825e987160"],
Cell[CellGroupData[{
Cell[222370, 6916, 268, 6, 28, "Input",ExpressionUUID->"f79be842-bd5b-418e-8860-79e65e0bc7ec"],
Cell[222641, 6924, 67852, 2086, 1942, "Output",ExpressionUUID->"ce60b46f-d3a5-4f9b-a382-a82cb0835cf4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290530, 9015, 360, 7, 46, "Input",ExpressionUUID->"da4b6ae6-3615-4084-9e02-f8bfe3dcbb8b"],
Cell[290893, 9024, 10489, 331, 534, "Output",ExpressionUUID->"c32d6959-fdcb-4851-9737-ffaba3272af5"]
}, Open  ]],
Cell[301397, 9358, 170, 3, 46, "Input",ExpressionUUID->"207c9081-bdf0-4d53-8e61-9afdfb310b8d"],
Cell[CellGroupData[{
Cell[301592, 9365, 269, 6, 28, "Input",ExpressionUUID->"72373131-1456-470c-9f11-fe1b9df58581"],
Cell[301864, 9373, 44303, 1426, 1643, "Output",ExpressionUUID->"e707c080-7f05-4884-b889-f0c8feabe8c7"]
}, Open  ]],
Cell[346182, 10802, 147, 3, 46, "Input",ExpressionUUID->"d243b5da-e6a1-46c3-acd2-891cb6c9667d"],
Cell[CellGroupData[{
Cell[346354, 10809, 266, 6, 28, "Input",ExpressionUUID->"f4e8047f-5962-4d1e-ae8f-cceb5f52c0e8"],
Cell[346623, 10817, 8252, 262, 331, "Output",ExpressionUUID->"cc4b12ae-f394-4a1e-a1a7-0017c172efa7"]
}, Open  ]],
Cell[354890, 11082, 147, 3, 46, "Input",ExpressionUUID->"54ca2666-7080-43d3-b956-91b972b2e193"],
Cell[CellGroupData[{
Cell[355062, 11089, 321, 6, 28, "Input",ExpressionUUID->"c48ad5d4-4081-45ba-a900-c73dbedf06d9"],
Cell[355386, 11097, 53614, 1668, 1730, "Output",ExpressionUUID->"27323a2f-a938-482c-ae68-54ff716833b3"]
}, Open  ]],
Cell[409015, 12768, 147, 3, 46, "Input",ExpressionUUID->"182ad37b-3b93-40f8-ac21-2894f7208cd4"],
Cell[CellGroupData[{
Cell[409187, 12775, 270, 6, 28, "Input",ExpressionUUID->"8724ecbe-fd14-405d-8a9b-2c979a377b8b"],
Cell[409460, 12783, 8111, 257, 331, "Output",ExpressionUUID->"c136d80c-df5c-4676-83b2-f9c817b07832"]
}, Open  ]],
Cell[417586, 13043, 149, 3, 46, "Input",ExpressionUUID->"a738c2db-7d8f-4c25-b313-3cb42cf33420"],
Cell[CellGroupData[{
Cell[417760, 13050, 270, 6, 28, "Input",ExpressionUUID->"ce85581f-d0fa-435a-aa75-3841c5932767"],
Cell[418033, 13058, 4787, 151, 262, "Output",ExpressionUUID->"10b63f28-636f-431c-9c0a-917295938d29"]
}, Open  ]],
Cell[422835, 13212, 147, 3, 46, "Input",ExpressionUUID->"f58bd4ba-13c7-4e4c-9a8e-813381e2b49d"],
Cell[CellGroupData[{
Cell[423007, 13219, 268, 6, 28, "Input",ExpressionUUID->"f0f33f54-bdd8-4c70-8163-e11ab0c47001"],
Cell[423278, 13227, 8880, 284, 330, "Output",ExpressionUUID->"2d1a2ff2-e092-4a7d-97d5-88d4b42baceb"]
}, Open  ]],
Cell[432173, 13514, 147, 3, 46, "Input",ExpressionUUID->"7a89559f-3f28-4b93-be8e-b856800a97d9"],
Cell[CellGroupData[{
Cell[432345, 13521, 272, 6, 28, "Input",ExpressionUUID->"87c1de9f-0c01-4fb9-9d80-a503677b7348"],
Cell[432620, 13529, 9063, 291, 330, "Output",ExpressionUUID->"8a51e1df-fbad-459b-81ab-9b978776e299"]
}, Open  ]],
Cell[441698, 13823, 147, 3, 46, "Input",ExpressionUUID->"95f70845-d0aa-422f-aeb9-ee0c36241c42"],
Cell[CellGroupData[{
Cell[441870, 13830, 268, 6, 28, "Input",ExpressionUUID->"a4d9b881-7157-4a41-bb0e-e0dd992bbdd6"],
Cell[442141, 13838, 11376, 360, 581, "Output",ExpressionUUID->"fff49ad3-d7e6-4c21-b090-61b77e6b0008"]
}, Open  ]],
Cell[453532, 14201, 149, 3, 46, "Input",ExpressionUUID->"160e15d3-f880-4334-ae21-77143ddf28de"],
Cell[CellGroupData[{
Cell[453706, 14208, 270, 6, 28, "Input",ExpressionUUID->"f0e8e7bf-1019-46f2-8cfe-7d35908a1023"],
Cell[453979, 14216, 119044, 3611, 2994, "Output",ExpressionUUID->"79944604-4e82-4bc3-afd2-1025b1122584"]
}, Open  ]],
Cell[573038, 17830, 147, 3, 46, "Input",ExpressionUUID->"061f815e-37cd-4a81-9616-e2b432e833fb"],
Cell[CellGroupData[{
Cell[573210, 17837, 269, 6, 28, "Input",ExpressionUUID->"5e7a7230-865e-43d9-ae65-bc20cd9fa576"],
Cell[573482, 17845, 1793, 57, 102, "Output",ExpressionUUID->"ca15e953-bfb4-48b7-bc6c-e1d291c93c3c"]
}, Open  ]],
Cell[575290, 17905, 147, 3, 46, "Input",ExpressionUUID->"ed311cfa-58bd-4793-b2fc-e26188e5b660"],
Cell[CellGroupData[{
Cell[575462, 17912, 270, 6, 28, "Input",ExpressionUUID->"41548ac5-f7d9-4381-8fe1-5f0aa660f085"],
Cell[575735, 17920, 5239, 171, 216, "Output",ExpressionUUID->"beb3c4ac-d334-44e6-9978-c03bbce48395"]
}, Open  ]],
Cell[580989, 18094, 149, 3, 46, "Input",ExpressionUUID->"3b3014e2-e2a7-4f54-a445-562705669efc"],
Cell[CellGroupData[{
Cell[581163, 18101, 270, 6, 28, "Input",ExpressionUUID->"6efdb5a7-b439-4be2-bc40-dec091993110"],
Cell[581436, 18109, 4281, 139, 243, "Output",ExpressionUUID->"5da17d04-5c7e-4197-8f3b-c5ca0b95d872"]
}, Open  ]]
}, Open  ]]
}
]
*)


